Suspension Analysis and Selective Continuation-Passing Style for Universal Probabilistic Programming Languages

Universal probabilistic programming languages (PPLs) make it relatively easy to encode and automatically solve statistical inference problems. To solve inference problems, PPL implementations often apply Monte Carlo inference algorithms that rely on execution suspension. State-of-the-art solutions enable execution suspension either through (i) continuation-passing style (CPS) transformations or (ii) efficient, but comparatively complex, low-level solutions that are often not available in high-level languages. CPS transformations introduce overhead due to unnecessary closure allocations -- a problem the PPL community has generally overlooked. To reduce overhead, we develop a new efficient selective CPS approach for PPLs. Specifically, we design a novel static suspension analysis technique that determines parts of programs that require suspension, given a particular inference algorithm. The analysis allows selectively CPS transforming the program only where necessary. We formally prove the correctness of the analysis and implement the analysis and transformation in the Miking CorePPL compiler. We evaluate the implementation for a large number of Monte Carlo inference algorithms on real-world models from phylogenetics, epidemiology, and topic modeling. The evaluation results demonstrate significant improvements across all models and inference algorithms.

==> evaluation/generate_figures.py <==
#!/usr/bin/env python3

import re
import toml
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use("pgf")
matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'text.usetex': True,
    'pgf.rcfonts': False,
})
import matplotlib.pyplot as plt
import seaborn as sns
sns.set_theme(style="darkgrid")


def runtime_plot(model, mode, data):
    plot_data = data.query("Method in ['rootppl-smc', 'importance', 'bpf', 'apf', 'mcmc-lightweight', 'pmcmc-pimh']")
    min_samples = plot_data.Samples.min()
    max_samples = plot_data.Samples.max()
    samples = f"{min_samples:,}" if min_samples == max_samples else f"{min_samples:,}--{max_samples:,}"
    samples = samples.replace(',', r'\,')
    # print(f"\nExecution Time for {model} ({samples} Samples)\n")
    # print(plot_data.groupby(["MethodTitle", "CPS"]).Runtime.agg(['mean', 'std']))
    plt.figure(figsize=(12/2.54, 8/2.54))
    plot = sns.barplot(data=plot_data, x="MethodTitle", y="Runtime", hue="CPS")
    ylim = plt.ylim()[1]
    for patch in plot.patches:
        x, w, h = patch.get_x(), patch.get_width(), patch.get_height()
        if not np.isnan(h):
            plot.text(x + w*0.53, h if h < 0.2 * ylim else 0, f"\ \ {h:.2f}", color="black", rotation=90, size=8, ha="center", va="bottom")
    plt.title(f"Execution Time for {model} ({samples} Samples)")
    plt.ylabel("Time [s]")
    plt.xlabel(None)
    plt.ylim(top=1.1*ylim)
    plt.legend(loc="upper right", ncol=3, fontsize=8.5)
    plt.savefig(f"../figs/{model.lower()}_{mode}_runtime.png", bbox_inches='tight', pad_inches=0)
    plt.savefig(f"../figs/{model.lower()}_{mode}_runtime.pgf", bbox_inches='tight', pad_inches=0)


def logz_plot(model, mode, data):
    plot_data = data.query("CPS in ['Selective CPS', 'Full CPS']").replace(-np.inf, np.nan).dropna()
    min_samples = plot_data.Samples.min()
    max_samples = plot_data.Samples.max()
    samples = f"{min_samples:,}" if min_samples == max_samples else f"{min_samples:,}--{max_samples:,}"
    samples = samples.replace(',', r'\,')
    order = plot_data.MethodTitle.drop_duplicates().tolist()
    ncol = 2
    plt.figure(figsize=(12/2.54, 8/2.54))
    if model == "CRBD":
        plt.xticks(fontsize=9)
        sns.violinplot(data=data.query("Method == 'rootppl-smc'"), x="MethodTitle", y="LogZ", hue="CPS", inner=None, linewidth=0.5)
        order = ['BPF\nRootPPL'] + order
        ncol = 3
    palette = sns.color_palette()[1:]
    sns.violinplot(data=plot_data, x="MethodTitle", y="LogZ", hue="CPS", split=True, inner=None, linewidth=1, order=order, palette=palette)
    plt.title(f"Marginal Likelihood for {model} ({samples} Samples)")
    plt.ylabel("$\log Z$")
    plt.xlabel(None)
    plt.legend(loc="lower right", ncol=ncol, fontsize=8.5)
    plt.savefig(f"../figs/{model.lower()}_{mode}_logz.png", bbox_inches='tight', pad_inches=0)
    plt.savefig(f"../figs/{model.lower()}_{mode}_logz.pgf", bbox_inches='tight', pad_inches=0)


filenames = ["data-1.toml", "data-2.toml", "data-3.toml"]
ms_timeout = 300000

model_map = {
    "crbd": "CRBD",
    "clads2": "ClaDS2",
    "vbd": "VBD",
    "lda": "LDA",
}

cps_map = {
    "none": "No CPS",
    "none/other": "No CPS / Other",
    "partial": "Selective CPS",
    "full": "Full CPS",
}

method_titles = {
    "importance": "LW",
    "bpf": "BPF",
    "apf": "APF",
    "mcmc-lightweight": "MCMC",
    "pmcmc-pimh": "PIMH",
    "webppl-SMC": "BPF\nWebPPL",
    "webppl-MCMC": "MCMC\nWebPPL",
    "rootppl-smc": "BPF\nRootPPL",
    "anglican-importance": "LW\nAnglican",
    "anglican-pimh": "PIMH\nAnglican",
    "anglican-smc": "BPF\nAnglican",
}

rows = []
for filename in filenames:
    output_data = toml.load(filename)
    for benchmark in output_data['benchmark']:
        results = benchmark['results'][0]
        command = results['command']
        build_command = benchmark['buildCommand']
        cwd = benchmark['app']['cwd']

        model = None
        method = None
        cps = None
        samples = None

        # coreppl-to-mexpr
        res = re.search(r"cppl -m mexpr-([^ ]+).* \-p (\d+?) \-\-cps (\w+).* ([^.]+)\.mc", build_command)
        if res:
            model = res.group(4)
            method = res.group(1)
            cps = res.group(3)
            samples = res.group(2)
            if method == 'pmcmc-pimh':
                assert "--pmcmcParticles 100" in build_command
                samples = 100 * int(samples)

        # coreppl-to-rootppl
        res = re.search(r"cppl ([^.]+)\.mc.* \-m rootppl-([\w-]+)", build_command)
        if res:
            model = res.group(1)
            method = 'rootppl-' + res.group(2)
            cps = 'none'
            samples = re.search(r"a.out (\d+)", command).group(1)

        # WebPPL
        res = re.search(r"webppl ([^.]+)\.wppl ([^ ]+) (\d+)", command)
        if res:
            model = res.group(1)
            method = 'webppl-' + res.group(2)
            cps = 'full'
            samples = res.group(3)

        # Anglican
        res = re.match(r"java .*? \-\-method \:([^ ]+).* (\d+)", command)
        if res:
            assert "/crbd/" in cwd
            model = 'crbd'
            method = 'anglican-' + res.group(1)
            cps = 'full'
            samples = res.group(2)

        if model is None or method is None or cps is None or samples is None:
            print("Unable to extract parameters from the (build) command!")
            print(f"Build command: {build_command}")
            print(f"Command: {command}")
            continue

        if model == 'crbd' and cps == 'none':
            cps = 'none/other'

        for ms_run, output in zip(results['ms_run'], results['post'][0]['output']):
            if ms_run >= ms_timeout:
                continue
            row = {
                'Model': model_map.get(model, model),
                'Method': method,
                'MethodTitle': method_titles.get(method, method),
                'CPS': cps_map.get(cps, cps),
                'Runtime': float(ms_run) / 1000,
                'Samples': int(samples),
                'LogZ': float('nan')
            }
            try:
                row['LogZ'] = float(output.rstrip('\n'))
            except ValueError:
                pass
            rows.append(row)

df = pd.DataFrame(rows)

# with pd.option_context('display.max_rows', None, 'display.max_columns', None):
#     print(df)

for mode in ["small", "large"]:
    for model in model_map.values():
        data = df.query(
            "Model == @model and Samples > 1000" if mode == "large" else
            "Model == @model and Samples <= 1000"
        )
        if len(data):
            runtime_plot(model, mode, data)
            logz_plot(model, mode, data)

